Exact solutions to the Erd\H{o}s-Rothschild problem

Let $\textbf{k} := (k_1,\ldots,k_s)$ be a sequence of natural numbers. For a graph $G$, let $F(G;\textbf{k})$ denote the number of colourings of the edges of $G$ with colours $1,\dots,s$ such that, for every $c \in \{1,\dots,s\}$, the edges of colour $c$ contain no clique of order $k_c$. Write $F(n;\textbf{k})$ to denote the maximum of $F(G;\textbf{k})$ over all graphs $G$ on $n$ vertices. There are currently very few known exact (or asymptotic) results for this problem, posed by Erd\H{o}s and Rothschild in 1974. We prove some new exact results for $n \to \infty$: (i) A sufficient condition on $\textbf{k}$ which guarantees that every extremal graph is a complete multipartite graph, which systematically recovers all existing exact results. (ii) Addressing the original question of Erd\H{o}s and Rothschild, in the case $\textbf{k}=(3,\ldots,3)$ of length $7$, the unique extremal graph is the complete balanced $8$-partite graph, with colourings coming from Hadamard matrices of order $8$. (iii) In the case $\textbf{k}=(k+1,k)$, for which the sufficient condition in (i) does not hold, for $3 \leq k \leq 10$, the unique extremal graph is complete $k$-partite with one part of size less than $k$ and the other parts as equal in size as possible.

==> anc/6check.py <==
#!/usr/bin/env python
import itertools as it

""" consider all psi(ii'), i,i'=2,3,4,5, deleting elements where necessary. Show that this deletion always results in supersets of phi(ii') of the stated form (proof of Theorem 3.2)
"""

r = 4
edges = list(it.combinations(range(r),2))

# generate all possible phi(1i) for i=2,3,4,5
intedges = list(it.combinations(range(1,7),4))
#print(intedges)

# generate all possible orderings combinations, wlog the first set is 1,2,3,4
intnbrs = []
preintnbrs = list(it.combinations(intedges,r-1))
for j in preintnbrs:
    j = j + ((1,2,3,4),)
    intnbrs.append(j)


good = []
goodinner = []


# generate psi(ii') for distinct i,i'=2,3,4,5. Discard if |psi(ii')| < 3.
for nbrhd in intnbrs:
    #print(nbrhd)
    egood = 1
    inner = []
    for e in edges:
        #print(e)
        ecount = []
        for i in range(1,7):
            count = 0
            count2 = 0
            for j in range(4):
                #print(nbrhd[e[0]][j])
                if i == nbrhd[e[0]][j]:
                    count = 1
                    break
            if count == 1:
                for j in range(4):
                    if i == nbrhd[e[1]][j]:
                        count2 = 1
            if count == 0 or count2 == 0:
                #print(nbrhd[e[0]],nbrhd[e[1]])
                ecount.append(i)
        #print(ecount)
        inner.append(ecount)
        if len(ecount) < 3:
            egood = 0
            print('eliminate (too small)', inner)
            break
    if egood == 1:
        good.append(nbrhd)
        goodinner.append(inner)
#print(goodinner) 




triples = list(it.combinations(range(6),3))

good2 = []    

"""remove neighbourhoods where there is a triple of 3-sets all containing some i. If there is a triple of sizes 4,3,3 all containing some i then we must remove i from the 4-set."""

for nbrhd in goodinner:
    #print('nbrhd',nbrhd)
    ok = 1    # neighbourhood is eliminated if ok=0
    for triple in triples:
        tripleok = 1
        which = 0
        for i in range(1,7):
            count = 0
            count2 = 0
            count3 = 0
            t = len(nbrhd[triple[0]])
            t2 = len(nbrhd[triple[1]])
            t3 = len(nbrhd[triple[2]])
            for j in range(t):
                #print(nbrhd[triple[0]][j])
                if i == nbrhd[triple[0]][j]:
                    count = 1
                    break
            if count == 1:
                for j in range(t2):
                    if i == nbrhd[triple[1]][j]:
                        count2 = 1
                        break
                if count2 == 1:
                    for j in range(t3):
                        if i == nbrhd[triple[2]][j]:
                            count3 = 1
                            which = i
                            break
            if count == 1 and count2 == 1 and count3 == 1:  # i contained in all three sets 
                if t == 3 and t2 == 3 and t3 == 3:    # if sets have size 3 then contradiction
                    #print(nbrhd[triple[0]],nbrhd[triple[1]],nbrhd[triple[2]])
                    tripleok = 0
                    print('eliminate (3-set intersection)', nbrhd)
                    break
                if t == 4 and t2 == 3 and t3 == 3:    # if sizes are 4,3,3 then must remove i from set of size 4
                    print('remove', which, 'from', nbrhd[triple[0]], 'due to', nbrhd[triple[1]], nbrhd[triple[2]])
                    nbrhd[triple[0]].remove(which)
                if t == 3 and t2 == 4 and t3 == 3:
                    nbrhd[triple[1]].remove(which)
                if t == 3 and t2 == 3 and t3 == 4:
                    nbrhd[triple[2]].remove(which)    
        if tripleok == 0:
            ok = 0
            break
    if ok == 1:
        print('yet to eliminate',nbrhd)
        good2.append(nbrhd)
#print('GOOD',good2, len(good2))


""" show that every remaining neighbourhood looks like abc,def,xyuv,xyuv',xy'uv,xy'uv' where {x,y,y'}={a,b,c} and {u,v,v'}={d,e,f}"""

alph = ('a','b','c','d','e','f')
indices = (1,2,3)
goodprods = [[1,2,2,4],[1,2,3,6],[1,3,3,9],[2,3,4,6],[2,3,6,9],[4,6,6,9]]    

"""pairs ab,ac,bc correspond to 1,2,3 and pairs de,df,ef correspond to 1,2,3. The 4-set xyuv corresponds to the product of the numbers for the pairs. With this correspondence, the products above correspond uniquely to the desired xyuv,xyuv',xy'uv,xy'uv' """

supercheck = 1
for nbrhd in good2:
    ok = 1
    print('try', nbrhd)
    nbrhd2 = sorted(nbrhd, key=len)
    print('sorted',nbrhd2)
    if(len(nbrhd2[0]) != 3 or len(nbrhd2[1]) != 3):
        print('FAIL')
        ok = 0
    if(len(set(nbrhd2[0]) - set(nbrhd2[1])) != len(nbrhd2[0])):
        print('FAIL') # else disjoint
        ok = 0
    if(ok == 1):
        print('of the form abc, def,...')
    else:
        supercheck = 0
    alphnbrhd0 = [['a','b','c'],[],[],[],[],[]]
    alphnbrhd1 = [['d','e','f'],[],[],[],[],[]]
    numset = [0,0,0,0,0,0,0,0]
    for index in range(2,6):
        for i in range(len(nbrhd2[index])):
            for k in range(3):
                if(nbrhd2[index][i] == nbrhd2[0][k]):
                    alphnbrhd0[index].append(alph[k])
                    break
                if(nbrhd2[index][i] == nbrhd2[1][k]):
                    alphnbrhd1[index].append(alph[3+k])
                    break
    #print(alphnbrhd0,alphnbrhd1)
    for index in range(2,6):
        if(alphnbrhd0[index] == ['a','b']):
            numset[index-2] = indices[0]
        if(alphnbrhd0[index] == ['a','c']):
            numset[index-2] = indices[1]
        if(alphnbrhd0[index] == ['b','c']):
            numset[index-2] = indices[2]
        if(alphnbrhd1[index] == ['d','e']):
            numset[index+2] =  indices[0]
        if(alphnbrhd1[index] == ['d','f']):
            numset[index+2] = indices[1]
        if(alphnbrhd1[index] == ['e','f']):
            numset[index+2] = indices[2]
    #print(numset)
    prodset = [0,0,0,0]
    for j in range(4):
        prodset[j] = numset[j]*numset[j+4]            
    #print(prodset)
    check = 0
    for i in range(len(goodprods)):
        if(set(prodset) == set(goodprods[i])):
             check = 1
    if(check == 0):
        supercheck = 0
        print('FAIL')
    else:
        print('remaining sets of the correct form, so eliminate')
if(supercheck == 1):
    print('SUCCESS - all neighbourhoods eliminated')
                
                
                
                
                
                
                
                
                
                  


==> anc/6config.py <==
#!/usr/bin/env python
import itertools as it


""" consider all possible phi^{-1}(c) = K_{4,4} for 6 colours c, show that if edges multiplicities are 3 or 4 then the graph of 4-multiplicities is K_4 cup K_4 (proof of Theorem 3.2)
"""


def check(graph,case):    # calculate multiplicities given K_{4,4} classes
    graph = graph + ([0,0,0,0,1,1,1,1],)
    if case == 0:
        graph = graph + ([0,0,0,0,1,1,1,1],)
    x = [[0 for i in range(8)] for j in range(8)]      
    for i in range(0,8):
        for j in range(i+1,8):
            for g in graph:
                x[i][j] += abs(g[i]-g[j])
                x[j][i] += abs(g[i]-g[j])
            if x[i][j] > 5:
                return(0)
            if x[i][j] < 3:
                return(0)
    #print(x)
    whichedges = []    # [i,j] in list iff ij has multiplicity 4 (and otherwise it has multiplicity 3)
    for i in range(0,8):
        for j in range(i+1,8):
            if x[i][j] == 4:
                whichedges.append([i+1,j+1])
    #print(whichedges)
    return(whichedges)


def compcheck(edges):    # given graph of 4-multiplicities, check whether it is K_4 cup K_4
    length = len(edges)
    ref = edges[0][0]
    oneside = [ref]    # one potential vertex class
    for i in range(length):
        if edges[i][0] == ref:
            oneside.append(edges[i][1])
        if edges[i][1] == ref:
            oneside.append(edges[i][0])
    ok = 1    # stays 1 iff every edge has both endpoints or neither endpoint in oneside
    for i in range(length):
        if edges[i][0] in oneside:
            x0 = 1
        else:
            x0 = -1
        if edges[i][1] in oneside:
            x1 = 1
        else:
            x1 = -1
        if x0*x1 == -1:
            ok = 0
            print('Not K_4 cup K_4')
    if ok == 1:
        print('K_4 cup K_4 with one class', oneside)
    return ok

case = 0    # two phi^{-1}(c) identical
case = 1    # all phi^{-1}(c) distinct


vertices = [2,3,4,5,6,7,8]
triples = list(it.combinations(vertices,3))

#print(triples)
binary = []    # all possible copies K_{4,4}, where [0,0,0,0,1,1,1,1] means vertex classes {1,2,3,4},{5,6,7,8}. So wlog the first entry is always 0

for triple in triples:
    row = [0,1,1,1,1,1,1,1]
    for i in triple:
        row[i-1] = 0
    #print(row)
    binary.append(row)
    
print('all possible copies of K_{4,4}', binary, len(binary))

graphs = it.combinations(binary,4+case)    # all possible distinct copies of phi^{-1}(c) for c = 1,2,3,4,5 (wlog phi^{-1}(6) is [0,0,0,0,1,1,1,1])

#goodgraph = ([0,1,1,1,0,1,0,0],[0,0,1,1,1,0,1,0],[0,0,0,1,1,1,0,1],[0,1,0,0,1,1,1,0],[0,0,1,0,0,1,1,1],[0,1,0,1,0,0,1,1])

#check(goodgraph)

success = 1
count = 0
for graph in graphs:
    #print(graph)
    t = check(graph,case)
    if t != 0:
        count += 1
        #print(count, t)
        success = compcheck(t)
    #else:
        #print('bad multiplicities')
if success == 1:
    print('all cases good')







==> anc/7ext.py <==
#!/usr/bin/env python
import itertools as it


""" check the extension property for s=6,7 and k=3. (proof of Corollary 1.10 and Theorem 1.11)
"""

H8 = [
[1, 1, 1,-1, 1,-1,-1,-1],
[1, 1,-1, 1,-1,-1,-1, 1],
[1,-1, 1,-1,-1,-1, 1, 1],
[1, 1,-1,-1,-1, 1, 1,-1],
[1,-1,-1,-1, 1, 1,-1, 1],
[1,-1,-1, 1, 1,-1, 1,-1],
[1,-1, 1, 1,-1, 1,-1,-1],
[1, 1, 1, 1, 1, 1, 1, 1]
]    # optimal solution for s=7: rows 1,...,8 correspond to vertices and columns (apart from the first) to colours.

r = 8    # number of vertices in solution
s = 6    # number of colours <------ modify this to change s

if(s == 6):
    needkprod = 5184    # 2^6 * 3^4
if(s == 7):
    needkprod = 16384    # 2^14

if(s == 6):
    solset = [[] for j in range(7)]  # optimal solutions for s=6
    for j in range(s+1):
        for i in range(r):
            templist = H8[i][:j+1] + H8[i][j+2 :]
            solset[j].append(templist)
        #print(solset[j])
if(s == 7):
    solset = [H8]    # optimal solutions for s=7

# need to generate all possible new rows, which start with a 1


lst = [i for i in range(s)]

newrows = [] # all subsets of columns 1,...,s

for i in range(len(lst)+1):
    els = [list(x) for x in it.permutations(lst, i)]
    newrows.extend(els)
#print(newrows)    

testrows = [] # all possible rows as above
   
for row in newrows:
    #print(row)
    rrow = [-1 for i in range(s+1)]
    rrow[0]=1
    #print(rrow)
    for i in row:
        rrow[i+1]=1
        #print(rrow)
    #print(rrow)
    testrows.append(rrow)

for H in solset:
    print('number of colours =', s)
    if(s == 6):
        print('remove column', solset.index(H))   
    print('optimal solution')
    for line in H:
        print(*line) 
    for row in testrows:
        k = [0 for i in range(r)]    # list of |{c in [s]: i9 in G_c}|
        #print(row)
        for i in range(r):
            for j in range(s):
                #print(j,i,H8[i][j+1], row[j+1])
                if H[i][j+1] != row[j+1]:
                    k[i] += 1
        #print(k)
        good = 1
        for i in range(r):
            if k[i] == 5:    # the product of k[i] only has prime divisors 2,3
                good = 0
                #print('BAD', row,'edge multiplicity 5 to', i)
                break
        kprod = 1    # the product of the k[i]
        if good == 1:
            for i in range(r):
                if k[i] != 0:
                    kprod *= k[i]
            if kprod == needkprod:
                #print(kprod,k,row)
                for y in range(r):
                    test = 0
                    if(row == H[y]):
                        test = y+1
                        break
                    if(row == [-x for x in H[y]]):
                        test = y+1
                        break
                if(test == 0):
                    print('FAIL')
                else:
                    print('GOOD', row, k, kprod, 'identical to row', test)
            #else:
                #print('BAD', row, 'product smaller', kprod,k)            




==> anc/dcheck.py <==
#!/usr/bin/env python
import itertools as it

""" remaining cases of the perfect colouring problem for k=(3;6) (proof of Corollary 1.10)
"""

r = 8

# m1-m8,j

# 4,0
m40=(0,0,0,0,-4,-4,-4,-4)
mbar40=(-2,-2,-2,-2,-2,-2,-2,-2)

# 3,0
m30=(0,0,0,0,-3,-3,-3,-3)
mbar30=(-1,-1,-1,-1,-2,-2,-2,-2)

# 3,1
m31a=(0,0,0,0,-2,-3,-3,-3)
mbar31a=(-1,-1,-1,-1,-1,-2,-2,-2)

m31b=(0,0,0,-1,-3,-3,-3,-3)
mbar31b=(-1,-1,-1,-2,-2,-2,-2,-2)

# 2,0
m20=(0,0,0,0,-2,-2,-2,-2)
mbar20=(-1,-1,-1,-1,-1,-1,-1,-1)

# 2,1
m21a=(0,0,0,0,-1,-2,-2,-2)
mbar21a=(-1,-1,-1,-1,0,-1,-1,-1)

m21b=(0,0,0,-1,-2,-2,-2,-2)
mbar21b=(-1,-1,-1,-1,-1,-1,-1,-2)

# 2,2
m22a=(0,0,0,0,-1,-1,-2,-2)
mbar22a=(-1,-1,-1,-1,0,0,-1,-1)

m22b=(0,0,0,-1,-1,-2,-2,-2)
mbar22b=(-1,-1,-1,-1,-1,-1,-1,-1)

m22c=(0,0,-1,-1,-2,-2,-2,-2)
mbar22c=(-1,-1,-1,-1,-1,-1,-2,-2)


intpairs = list(it.combinations(range(8),2))
#print(intpairs)

list = list(it.product(range(2), repeat=r))

onlyhalf = []   # generate bipartitions in the form (1,1,1,1,0,0,0,0)
#print(list)
for t in list:
    count = 0
    for j in range(0,r):
        if t[j]==1:
            count += 1
    if count == 4:
        onlyhalf.append(t)
#print(onlyhalf)


mset = [m40,m30,m31a,m31b,m20,m21a,m21b,m22a,m22b,m22c]
mbarset = [mbar40,mbar30,mbar31a,mbar31b,mbar20,mbar21a,mbar21b,mbar22a,mbar22b,mbar22c]

for i in range(0,10):
    m = mset[i]
    mbar = mbarset[i]
    print('mbar =', mbar)
    print('m =', m)

    if(sum(m) - sum(mbar) != 0):
        print('ERROR')

    count = 0  # perfbar
    countnew = 0  # perfmbar

    for t in onlyhalf:
        #print(t)
        count1 = 0
        count2 = 0
        countall = 0   # contribution to perfm of bipartition t
        count1new = 0
        count2new = 0
        countallnew = 0   # contribution to perfmbar of bipartition t
        for pair in intpairs:
            if t[pair[0]] == t[pair[1]]:
                count1 += m[pair[0]]*m[pair[1]]
                count1new += mbar[pair[0]]*mbar[pair[1]]
            else:
                count2 += m[pair[0]]*m[pair[1]]
                count2new += mbar[pair[0]]*mbar[pair[1]]
        #print(count1,count2,count1new,count2new)
        countall = (4**count1) * (3**count2)
        countallnew = (4**count1new) * (3**count2new)
        #if countallnew/countall < 1:
            #print(countallnew,countall)
        count += countall
        countnew += countallnew
        #print(countnew)
        #print(count)
    #print(countnew,count)
    diff = float(countnew/count)
    print('perfmbar/perfm =',diff)


==> anc/smallpart.py <==
#!/usr/bin/env python
from itertools import combinations
import math

""" Calculate tilde{h}(b,l) for all tuples b=(b_1,...,b_{k-1}) and l with |b_i-b_j|,l <= 2k-2. (proof of Proposition 5.3 and Claim 5.4.7)
"""

"""n is the integer to partition, k is the length of partitions, l is the min partition element size, m is the max partition element size"""

def partitionfunc(n,k,l,m):
    if k < 1:
        return
    if k == 1:
        if n <= m and n>=l :
            yield (n,)
        return
    for i in range(l,m+1):
        for result in partitionfunc(n-i,k-1,i,m):                
            yield result+(i,)

def calculate(l,a,i):    # calculate h(a_1-i,...,a_{k-2}-i,1-i;l)
    maxP = 0
    result = sum(ai*aj for ai,aj in combinations(a,2)) + (1-i)*sum(ai for ai in a)
    s = sum([ai for ai in a]) + 1-i
    answer = (result+l*s)+(l*math.log(2**(i-1)+(sum([2**(-ai) for ai in a])),2))
    return answer

"""to check all (l,a_1,...,a_{k-1}) where 0 <= l < 2k-2 and M := max(12,2k-2) >= a_1 >= ... >= a_{k-1} = 1 it suffices to check (l,a) where k-2 <= a <= (k-2)M and all partitions (a_1,...,a_{k-2}) of a. Then n congruent to a+l+1"""

for k in range(3,8):
    print('k =', 3)
    t0=[() for j in range(k-1)]    # relative sizes of optimal parts a_1,...,a_{k-2}, and always a_{k-1}=1
    f0=[0 for j in range(k-1)]    # log f(j,l)   
    d0=[0 for j in range(k-1)]    # l for which f(k,j) = max f(k,j,l)
    maximum = max(14,2*k-2)
    for a in range (k-2,(k-2)*maximum):    
        for l in range(0,2*k-2):
            j = a + l + 1    # n congruent to j (since a_{k-2} = 1)
            #print(j)
            i = 0
            while(j >= k-1):
                j = j - k + 1
                i += 1
                #print(j)
            f = partitionfunc(a,k-2,1,maximum)
            for t in f:
                t1 = tuple(x - i for x in t)    # for each tuple t1 with a given j, the sum of entries is the same, so we compare like with like
                f = calculate(l,t1,i)
                if f >= f0[j]:
                    f0[j] = f
                    d0[j] = l
                    t0[j] = t1 + (1-i,)
                    #print(f,l,t)
    for j in range(k-1):
        print(j,f0[j],t0[j], d0[j])

